PTrix: Efficient Hardware-Assisted Fuzzing for COTS Binary

Despite its effectiveness in uncovering software defects, American Fuzzy Lop (AFL), one of the best grey-box fuzzers, is inefficient when fuzz-testing source-unavailable programs. AFL's binary-only fuzzing mode, QEMU-AFL, is typically 2-5X slower than its source-available fuzzing mode. The slowdown is largely caused by the heavy dynamic instrumentation. Recent fuzzing techniques use Intel Processor Tracing (PT), a light-weight tracing feature supported by recent Intel CPUs, to remove the need of dynamic instrumentation. However, we found that these PT-based fuzzing techniques are even slower than QEMU-AFL when fuzzing real-world programs, making them less effective than QEMU-AFL. This poor performance is caused by the slow extraction of code coverage information from highly compressed PT traces. In this work, we present the design and implementation of PTrix, which fully unleashes the benefits of PT for fuzzing via three novel techniques. First, PTrix introduces a scheme to highly parallel the processing of PT trace and target program execution. Second, it directly takes decoded PT trace as feedback for fuzzing, avoiding the expensive reconstruction of code coverage information. Third, PTrix maintains the new feedback with stronger feedback than edge-based code coverage, which helps reach new code space and defects that AFL may not. We evaluated PTrix by comparing its performance with the state-of-the-art fuzzers. Our results show that, given the same amount of time, PTrix achieves a significantly higher fuzzing speed and reaches into code regions missed by the other fuzzers. In addition, PTrix identifies 35 new vulnerabilities in a set of previously well-fuzzed binaries, showing its ability to complement existing fuzzers.

==> figs/cfg.py <==
# -*- coding: utf-8 -*-
"""
pydot example 1
@author: Federico Cáceres
@url: http://pythonhaven.wordpress.com/2009/12/09/generating_graphs_with_pydot
"""
import pydot # import pydot or you're not going to get anywhere my friend :D

# first you create a new graph, you do that with pydot.Dot()
graph = pydot.Dot(graph_type='digraph', rankdir="TB")

node1 = pydot.Node('i < = 4')
node2 = pydot.Node('c <  65')
node3 = pydot.Node('c > 122')
node4 = pydot.Node('c > 90')
node5 = pydot.Node('c < 97')
node6 = pydot.Node('error_exit')
node7 = pydot.Node('handler()')

graph.add_node(node1)
graph.add_node(node2)
graph.add_node(node3)
graph.add_node(node4)
graph.add_node(node5)
graph.add_node(node6)
graph.add_node(node7)


edge1 = pydot.Edge(node1, node2, label="T : [E1]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')
edge2 = pydot.Edge(node1, node7, label="F : [E2]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')
edge3 = pydot.Edge(node2, node6, label="T : [E3]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')
edge4 = pydot.Edge(node2, node3, label="F : [E4]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')
edge5 = pydot.Edge(node3, node6, label="T : [E5]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')
edge6 = pydot.Edge(node3, node4, label="F : [E6]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')
edge7 = pydot.Edge(node4, node5, label="T : [E7]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')
edge8 = pydot.Edge(node4, node1, label="F : [E8]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')
edge9 = pydot.Edge(node5, node6, label="T : [E9]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')
edge10 = pydot.Edge(node5, node1, label="F : [E10]", fontsize="10.0", fontname="Times New Roman", arrowhead = 'normal')

graph.add_edge(edge1) 
graph.add_edge(edge2) 
graph.add_edge(edge3) 
graph.add_edge(edge4) 
graph.add_edge(edge5) 
graph.add_edge(edge6) 
graph.add_edge(edge7) 
graph.add_edge(edge8) 
graph.add_edge(edge9) 
graph.add_edge(edge10) 
# ok, we are set, let's save our graph into a file
graph.write_pdf('cfg.pdf')
graph.write_dot('cfg.dot')

# and we are done!

